Cost-Effective Data Feeds to Blockchains via Workload-Adaptive Data Replication

Feeding external data to a blockchain, a.k.a. data feed, is an essential task to enable blockchain interoperability and support emerging cross-domain applications, notably stablecoins. Given the data-intensive feeds in real life (e.g., high-frequency price updates) and the high cost in using blockchain, namely Gas, it is imperative to reduce the Gas cost of data feeds. Motivated by the constant-changing workloads in finance and other applications, this work focuses on designing a dynamic, workload-aware approach for cost effectiveness in Gas. This design space is understudied in the existing blockchain research which has so far focused on static data placement. This work presents GRuB, a cost-effective data feed that dynamically replicates data between the blockchain and an off-chain cloud storage. GRuB's data replication is workload-adaptive by monitoring the current workload and making online decisions w.r.t. data replication. A series of online algorithms are proposed that achieve the bounded worst-case cost in blockchain's Gas. GRuB runs the decision-making components on the untrusted cloud off-chain for lower Gas costs, and employs a security protocol to authenticate the data transferred between the blockchain and cloud. The overall GRuB system can autonomously achieve low Gas costs with changing workloads. We built a GRuB prototype functional with Ethereum and Google LevelDB, and supported real applications in stablecoins. Under real workloads collected from the Ethereum contract-call history and mixed workloads of YCSB, we systematically evaluate GRuB's cost which shows a saving of Gas by 10% ~ 74%, with comparison to the baselines of static data-placement.

==> figures/croppdf.sh <==
if [ $# -ne 1 ]; then
    echo "util: to crop pdf"
    echo "example: ./croppdf.sh file_name.pdf"
    exit 1
fi

file_name=$1
echo "pdfcrop, crop pdf"
start=$(date)
pdfcrop --margins '0 20 0 10' --clip $file_name $file_name
end=$(date)
#evince $file_name &
echo -e "from:$start\nto:$end"
./pdftops.sh $file_name


==> figures/imageProcess_general.sh <==
echo "to edit png: shotwell image viewer. !image editting is something commandline is NOT good at"
shotwell *.png

echo "to convert to pdf: open png file in nautilus and \'print to file\' to a pdf"


==> figures/pdftops.sh <==
#!/bin/bash
if [ $# -ne 1 ]; then
    echo "util: to remove boundingbox"
    echo "example: ./pdftops.sh file_name.pdf"
    exit 1
fi

if [[ "$OSTYPE" == "linux-gnu" ]]; then
    # Ubuntu
    pdftops -eps "$1" #$1 is the pdf file to be converted.
else 
  if [[ "$OSTYPE" == "darwin"* ]]; then
    # Mac OSX
   pdf2ps  "$1" #$1 is the pdf file to be converted.
  fi
fi



==> figures_orig/middleware20/croppdf.sh <==
if [ $# -ne 1 ]; then
    echo "util: to crop pdf"
    echo "example: ./croppdf.sh file_name.pdf"
    exit 1
fi

file_name=$1
echo "pdfcrop, crop pdf"
start=$(date)
pdfcrop --margins '0 20 0 10' --clip $file_name $file_name
end=$(date)
#evince $file_name &
echo -e "from:$start\nto:$end"
./pdftops.sh $file_name


==> figures_orig/middleware20/imageProcess_general.sh <==
echo "to edit png: shotwell image viewer. !image editting is something commandline is NOT good at"
shotwell *.png

echo "to convert to pdf: open png file in nautilus and \'print to file\' to a pdf"


==> figures_orig/middleware20/pdftops.sh <==
#!/bin/bash
if [ $# -ne 1 ]; then
    echo "util: to remove boundingbox"
    echo "example: ./pdftops.sh file_name.pdf"
    exit 1
fi

if [[ "$OSTYPE" == "linux-gnu" ]]; then
    # Ubuntu
    pdftops -eps "$1" #$1 is the pdf file to be converted.
else 
  if [[ "$OSTYPE" == "darwin"* ]]; then
    # Mac OSX
   pdf2ps  "$1" #$1 is the pdf file to be converted.
  fi
fi



==> sty/sig-alternate/sigalt-template/ttclean.sh <==
rm -f *.aux
rm -f *.idx
rm -f *.out
rm -f *.log
rm -f *.dvi
rm -f *.blg
rm -f *.bbl
rm -f *.pdf
rm -f *.ps


==> sty/sig-alternate/sigalt-template/ttlatex.sh <==
PS2PDF_OPTS="-q -sPAPERSIZE=letter -dSAFER -dNOPAUSE -dBATCH -sDEVICE=pdfwrite -dPDFSETTINGS=/prepress -dCompatibilityLevel=1.4 -dMaxSubsetPct=100 -dSubsetFonts=true"

DVIPS_OPTS="-Pdownload35 -P distiller -q -G0 -tletter" 
#-P cmz

export TEXCONFIG=.:$TEXCONFIG

filename=$(echo $1 | awk 'substr($0,length($0))=="." {print substr($0, 0, length($0) - 1)}')
if [ "$filename" == '' ]; then
    filename=$1
fi
echo "filename=$filename"

config_file=config.properties

target=$(awk -F "=" '/^target=.*/ {print $2}' $config_file)
config_text='\def\TTTARGET'"$target{}"' ' #don't forget the last ' '

style_target=$(awk -F "=" '/^style_target=.*/ {print $2}' $config_file)
config_text='\def\TTSTYLETARGET'"$style_target{}"' ' #don't forget the last ' '

ut=$(awk -F "=" '/^ut=.*/ {print $2}' $config_file)
if [ "$ut" == 'true' ]; then
  config_text="$config_text"' \def\TTUT{} ' #don't forget the last ' '
fi

tome=$(awk -F "=" '/^tome=.*/ {print $2}' $config_file)
if [ "$tome" == 'true' ]; then
  config_text="$config_text"'\def\TTTOME{} '
fi

./ttclean.sh "$filename"
latex "$config_text\input{$filename}" #initial ' ' is not allowed!
bibtex "$filename"
latex "$config_text\input{$filename}"
latex "$config_text\input{$filename}"
dvips $DVIPS_OPTS "$filename" -o "$filename".ps
ps2pdf $PS2PDF_OPTS "$filename".ps "$filename".pdf
pdffonts "$filename".pdf
evince $filename.pdf &

